Top-down and bottom-up excursions beyond the Standard Model: The example of left-right symmetries in supersymmetry

In this Ph.D thesis three main projects are presented. In the first one the phenomenology associated with the neutralinos and charginos sector of the left-right symmetric supersymmetric model is explored. After a detailed motivation of the study and construction of such models, it is shown that these models can be easily discovered in multi-leptonic final states as they lead to signatures very different from those induced by the Standard Model or its supersymmetric version. In the second project, we concentrate on the phenomenology associated with doubly-charged particles. Starting from the hypothesis that such a particle is discovered at the LHC, we build several effective field theories depending on both the representation under SU(2)_L to which they belong the particle and their spin and perform a Monte Carlo analysis highlighting some key observables that would help to determine their quantum numbers. Another part of my thesis, complementary to the phenomenology work, has consisted in developping computer programs that might be helpful for phenomenological studies. Working in the framework of the Mathematica package FeynRules, I took part in the development of a routine able to extract automatically the analytical expressions of the renormalization group equations at the two-loop level for any renormalizable supersymmetric model. I have also been involved in the development of another module of FeynRules able to extract automatically the analytical expressions for the mass matrices associated to any model implemented in FeynRules and to export these equations in the form of a C++ source code able to diagonalize the matrices and store the mixing matrices as well as the spectrum in an SLHA-compliant file.

==> LRSUSY/plots/temp/epstoeps.py <==
import glob 
import os
manuscript='/Users/aalloul/Dropbox/Manuscrit/LRSUSY/plots'
epsfiles=glob.glob("*eps")
for eps in epsfiles:
    os.system("eps2eps "+eps+" "+ manuscript+"/"+eps+" ")



==> lrmssm.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     21880,        684]
NotebookOptionsPosition[     20744,        640]
NotebookOutlinePosition[     21103,        656]
CellTagsIndexPosition[     21060,        653]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"simplifications", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"vL", "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"vp", "^", "2"}], "\[Rule]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.566214241865155*^9, 3.5662142698444357`*^9}, {
   3.5662143014191008`*^9, 3.5662143582032022`*^9}, {3.566214460912911*^9, 
   3.566214491469955*^9}, 3.566214699528874*^9, {3.566214800319899*^9, 
   3.566214802398419*^9}, {3.566214844429611*^9, 3.5662148450454807`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"matrix", "=", 
   RowBox[{"{", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "4"}], ")"}], "*", 
        RowBox[{"gL", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "*", 
           RowBox[{"vL", "^", "2"}]}], "+", 
          RowBox[{"v", "^", "2"}], "+", 
          RowBox[{"vp", "^", "2"}]}], ")"}]}], " ", ",", " ", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "/", "4"}], ")"}]}], "gL", "*", "gR", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"v", "^", "2"}], "+", 
          RowBox[{"vp", "^", "2"}]}], ")"}]}], ",", " ", 
       RowBox[{
        RowBox[{"-", "gBL"}], "*", "gL", "*", 
        RowBox[{"vL", "^", "2"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"1", "/", "4"}], ")"}]}], "gL", "*", "gR", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"v", "^", "2"}], "+", 
          RowBox[{"vp", "^", "2"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "4"}], ")"}], "*", 
        RowBox[{"gR", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "*", 
           RowBox[{"vR", "^", "2"}]}], "+", 
          RowBox[{"v", "^", "2"}], "+", 
          RowBox[{"vp", "^", "2"}]}], ")"}]}], " ", ",", " ", 
       RowBox[{
        RowBox[{"-", "gBL"}], "*", "gR", "*", 
        RowBox[{"vR", "^", "2"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "gBL"}], "*", "gL", "*", 
        RowBox[{"vL", "^", "2"}]}], ",", " ", 
       RowBox[{
        RowBox[{"-", "gBL"}], "*", "gR", "*", 
        RowBox[{"vR", "^", "2"}]}], ",", " ", 
       RowBox[{
        RowBox[{"gBL", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"vL", "^", "2"}], "+", 
          RowBox[{"vR", "^", "2"}]}], ")"}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"matrix", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"matrix", "=", 
   RowBox[{"matrix", "//.", "simplifications"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "matrix", "]"}]}], "Input",
 CellChangeTimes->{{3.566214036754611*^9, 3.566214219408697*^9}, {
  3.566214433418343*^9, 3.56621443374739*^9}, {3.5662146939602013`*^9, 
  3.566214694315837*^9}, {3.566214836353695*^9, 3.566214836641156*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["gL", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["vL", "2"]}], "+", 
         SuperscriptBox["vp", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "gL", " ", "gR", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "2"], "+", 
         SuperscriptBox["vp", "2"]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "gBL"}], " ", "gL", " ", 
       SuperscriptBox["vL", "2"]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "gL", " ", "gR", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "2"], "+", 
         SuperscriptBox["vp", "2"]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["gR", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "2"], "+", 
         SuperscriptBox["vp", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["vR", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "gBL"}], " ", "gR", " ", 
       SuperscriptBox["vR", "2"]}]},
     {
      RowBox[{
       RowBox[{"-", "gBL"}], " ", "gL", " ", 
       SuperscriptBox["vL", "2"]}], 
      RowBox[{
       RowBox[{"-", "gBL"}], " ", "gR", " ", 
       SuperscriptBox["vR", "2"]}], 
      RowBox[{
       SuperscriptBox["gBL", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["vL", "2"], "+", 
         SuperscriptBox["vR", "2"]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.566214189702594*^9, 3.566214219857342*^9}, 
   3.5662144344774837`*^9, {3.566214695003355*^9, 3.566214701135201*^9}, 
   3.566214803566646*^9, {3.566214837515902*^9, 3.5662148467165937`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["gL", "2"], " ", 
        SuperscriptBox["v", "2"]}], "4"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "gL", " ", "gR", " ", 
       SuperscriptBox["v", "2"]}], "0"},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "gL", " ", "gR", " ", 
       SuperscriptBox["v", "2"]}], 
      RowBox[{
       FractionBox["1", "4"], " ", 
       SuperscriptBox["gR", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["v", "2"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["vR", "2"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", "gBL"}], " ", "gR", " ", 
       SuperscriptBox["vR", "2"]}]},
     {"0", 
      RowBox[{
       RowBox[{"-", "gBL"}], " ", "gR", " ", 
       SuperscriptBox["vR", "2"]}], 
      RowBox[{
       SuperscriptBox["gBL", "2"], " ", 
       SuperscriptBox["vR", "2"]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.566214189702594*^9, 3.566214219857342*^9}, 
   3.5662144344774837`*^9, {3.566214695003355*^9, 3.566214701135201*^9}, 
   3.566214803566646*^9, {3.566214837515902*^9, 3.56621484671908*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Element", "[", 
     RowBox[{"gBL", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"gR", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"gL", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"v", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"vR", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{
      RowBox[{"gBL", "^", "2"}], ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{
      RowBox[{"gR", "^", "2"}], ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{
      RowBox[{"gL", "^", "2"}], ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{
      RowBox[{"v", "^", "2"}], ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{
      RowBox[{"vR", "^", "2"}], ",", "Reals"}], "]"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"eigen", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Eigenvalues", "[", "matrix", "]"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.566214510866569*^9, 3.566214614072023*^9}, {
  3.566214915544221*^9, 3.566214951900427*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gL", "2"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["gR", "2"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["gBL", "2"], " ", 
       SuperscriptBox["vR", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["gR", "2"], " ", 
       SuperscriptBox["vR", "2"]}], "-", 
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["gL", "2"], " ", 
            SuperscriptBox["gR", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["gBL", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gL", "2"], "+", 
              SuperscriptBox["gR", "2"]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vR", "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gL", "2"], "+", 
              SuperscriptBox["gR", "2"]}], ")"}], " ", 
            SuperscriptBox["v", "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gBL", "2"], "+", 
              SuperscriptBox["gR", "2"]}], ")"}], " ", 
            SuperscriptBox["vR", "2"]}]}], ")"}], "2"]}]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gL", "2"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["gR", "2"], " ", 
       SuperscriptBox["v", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["gBL", "2"], " ", 
       SuperscriptBox["vR", "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["gR", "2"], " ", 
       SuperscriptBox["vR", "2"]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["gL", "2"], " ", 
            SuperscriptBox["gR", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["gBL", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gL", "2"], "+", 
              SuperscriptBox["gR", "2"]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["v", "2"], " ", 
         SuperscriptBox["vR", "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gL", "2"], "+", 
              SuperscriptBox["gR", "2"]}], ")"}], " ", 
            SuperscriptBox["v", "2"]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["gBL", "2"], "+", 
              SuperscriptBox["gR", "2"]}], ")"}], " ", 
            SuperscriptBox["vR", "2"]}]}], ")"}], "2"]}]]}], ")"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.566214514045191*^9, {3.566214585306116*^9, 3.566214614374976*^9}, 
   3.5662147031872253`*^9, 3.566214805429297*^9, {3.566214838750492*^9, 
   3.566214847618928*^9}, {3.56621491695676*^9, 3.566214953794245*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test1", "=", 
  RowBox[{"eigen", "[", 
   RowBox[{"[", "2", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.566214918089527*^9, 3.566214922666439*^9}, {
  3.566214978866325*^9, 3.566215007928299*^9}, {3.566215077383078*^9, 
  3.56621508566289*^9}, {3.566215153212723*^9, 3.5662151593716593`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["gL", "2"], " ", 
     SuperscriptBox["v", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["gR", "2"], " ", 
     SuperscriptBox["v", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["gBL", "2"], " ", 
     SuperscriptBox["vR", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["gR", "2"], " ", 
     SuperscriptBox["vR", "2"]}], "-", 
    SqrtBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "16"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["gL", "2"], " ", 
          SuperscriptBox["gR", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["gBL", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["gL", "2"], "+", 
            SuperscriptBox["gR", "2"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["v", "2"], " ", 
       SuperscriptBox["vR", "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["gL", "2"], "+", 
            SuperscriptBox["gR", "2"]}], ")"}], " ", 
          SuperscriptBox["v", "2"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["gBL", "2"], "+", 
            SuperscriptBox["gR", "2"]}], ")"}], " ", 
          SuperscriptBox["vR", "2"]}]}], ")"}], "2"]}]]}], ")"}]}]], "Output",\

 CellChangeTimes->{
  3.566214923074439*^9, {3.566214983018352*^9, 3.56621500877176*^9}, {
   3.566215080142227*^9, 3.56621508614607*^9}, {3.566215155457391*^9, 
   3.56621515974758*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Element", "[", 
     RowBox[{"gBL", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"gR", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"gL", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"v", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"vR", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{
      RowBox[{"gBL", "^", "2"}], ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{
      RowBox[{"gR", "^", "2"}], ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{
      RowBox[{"gL", "^", "2"}], ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{
      RowBox[{"v", "^", "2"}], ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{
      RowBox[{"vR", "^", "2"}], ",", "Reals"}], "]"}]}], ",", 
   RowBox[{"test2", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Expand", "[", "test1", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.566215104027279*^9, 3.5662151056058292`*^9}, {
  3.566215161596527*^9, 3.566215256225358*^9}, {3.5662154149202337`*^9, 
  3.566215484566283*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["gL", "2"], " ", 
        SuperscriptBox["gR", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["gBL", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["gL", "2"], "+", 
          SuperscriptBox["gR", "2"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["v", "2"]}], 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["gBL", "2"], "+", 
       SuperscriptBox["gR", "2"]}], ")"}]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "v", "]"}], "3"],
    SeriesData[$CellContext`v, 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`v, 0, {
   Rational[1, 
      4] ($CellContext`gBL^2 + $CellContext`gR^2)^(-1) ($CellContext`gL^2 \
$CellContext`gR^2 + $CellContext`gBL^2 ($CellContext`gL^2 + \
$CellContext`gR^2))}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.5662151777654343`*^9, 3.566215212209688*^9}, {
  3.566215242640522*^9, 3.566215257411642*^9}, {3.5662154154983997`*^9, 
  3.5662154851345863`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"test2", "=", 
   RowBox[{
    RowBox[{"v", "^", "2"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"gL", "^", "2"}], "*", 
        RowBox[{"gR", "^", "2"}]}], "+", 
       RowBox[{
        RowBox[{"gBL", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"gL", "^", "2"}], "+", 
          RowBox[{"gR", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"gBL", "^", "2"}], "+", 
         RowBox[{"gR", "^", "2"}]}], ")"}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5662154857548027`*^9, 3.566215515851022*^9}, {
  3.566215576058442*^9, 3.5662155766662207`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", "test2", "]"}], "//", "InputForm"}]], "Input",
 CellChangeTimes->{{3.566215518582646*^9, 3.566215545537648*^9}, {
  3.566215707151988*^9, 3.566215755900592*^9}}],

Cell["((gL^2*gR^2 + gBL^2*(gL^2 + gR^2))*v^2)/(4*(gBL^2 + gR^2))", "Output",
 CellChangeTimes->{{3.566215520905486*^9, 3.566215546039867*^9}, 
   3.566215578197709*^9, {3.5662157156756783`*^9, 3.566215756363777*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Element", "[", 
     RowBox[{"gBL", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"gR", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"gL", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"v", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{"vR", ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{
      RowBox[{"gBL", "^", "2"}], ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{
      RowBox[{"gR", "^", "2"}], ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{
      RowBox[{"gL", "^", "2"}], ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{
      RowBox[{"v", "^", "2"}], ",", "Reals"}], "]"}], "&&", 
    RowBox[{"Element", "[", 
     RowBox[{
      RowBox[{"vR", "^", "2"}], ",", "Reals"}], "]"}]}], ",", 
   RowBox[{"test2", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"eigen", "[", 
        RowBox[{"[", "3", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"v", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.566215656131178*^9, 3.566215680712429*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["gBL", "2"], "+", 
      SuperscriptBox["gR", "2"]}], ")"}], " ", 
    SuperscriptBox["vR", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "v", "]"}], "2"],
    SeriesData[$CellContext`v, 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`v, 
   0, {($CellContext`gBL^2 + $CellContext`gR^2) $CellContext`vR^2}, 0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.56621566146389*^9, 3.566215681315775*^9}, 
   3.566215928668172*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test2", "//", "InputForm"}]], "Input",
 CellChangeTimes->{{3.566215930997558*^9, 3.566215935295396*^9}}],

Cell["SeriesData[v, 0, {(gBL^2 + gR^2)*vR^2}, 0, 2, 1]", "Output",
 CellChangeTimes->{3.56621593571523*^9}]
}, Open  ]]
},
WindowSize->{1024, 746},
WindowMargins->{{Automatic, 295}, {61, Automatic}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 515, 11, 28, "Input"],
Cell[CellGroupData[{
Cell[1097, 35, 2622, 74, 131, "Input"],
Cell[3722, 111, 2392, 71, 96, "Output"],
Cell[6117, 184, 1716, 50, 98, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7870, 239, 1259, 34, 80, "Input"],
Cell[9132, 275, 3454, 103, 113, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12623, 383, 320, 6, 28, "Input"],
Cell[12946, 391, 1688, 53, 60, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14671, 449, 1410, 39, 63, "Input"],
Cell[16084, 490, 1171, 35, 57, "Output"]
}, Open  ]],
Cell[17270, 528, 755, 24, 28, "Input"],
Cell[CellGroupData[{
Cell[18050, 556, 212, 4, 28, "Input"],
Cell[18265, 562, 216, 2, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18518, 569, 1332, 38, 63, "Input"],
Cell[19853, 609, 600, 18, 35, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20490, 632, 128, 2, 28, "Input"],
Cell[20621, 636, 107, 1, 40, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


